Two-loop mixed QCD-EW corrections to charged current Drell-Yan

We present the two-loop mixed strong-electroweak virtual corrections to the charged current Drell-Yan process. The final-state collinear singularities are regularised by the lepton mass. The evaluation of all the relevant Feynman integrals, including those with up to two different internal massive lines, has been worked out relying on semi-analytical techniques, using complex-valued masses. We can provide, at any arbitrary phase-space point, the solution as a power series in the $W$-boson mass, around a reference value. Starting from these expansions, we can prepare a numerical grid for any value of the $W$-boson mass within their radius of convergence in a negligible amount of time.

==> anc/integralfamilies.yaml <==
integralfamilies:
  - name: "B0"
    loop_momenta: [q1, q2]
    top_level_sectors: [b111111100]
    propagators:
      - ["q1",                0   ]
      - ["q2",                0   ]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      0   ]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          0   ]

  - name: "B1"
    loop_momenta: [q1, q2]
    top_level_sectors: [b111011100]
    propagators:
      - ["q1",                0   ]
      - ["q2",                0   ]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["-p2 + q1 - q2",     0   ]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          0   ]

  - name: "B11"
    loop_momenta: [q1, q2]
    top_level_sectors: [b111001101,b111001010]
    propagators:
      - ["q1",                0   ]
      - ["q2",                0   ]
      - ["q1 - q2",           m1^2]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      0   ]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          0   ]

  - name: "B12"
    loop_momenta: [q1, q2]
    top_level_sectors: [b101111100,b111111000]
    propagators:
      - ["q1",                0   ]
      - ["q2",                0   ]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           m1^2]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      0   ]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          0   ]

  - name: "B13"
    loop_momenta: [q1, q2]
    top_level_sectors: [b111011100]
    propagators:
      - ["q1",                0   ]
      - ["q2",                0   ]
      - ["q1 - q2",           m1^2]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["-p2 + q1 - q2",     0   ]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          0   ]

  - name: "B14"
    loop_momenta: [q1, q2]
    top_level_sectors: [b111001011,b010001111,b011001101,b111000111,b111001110]
    propagators:
      - ["q1",                0   ]
      - ["q2",                m1^2]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      0   ]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          0   ]

  - name: "B14tilde"
    loop_momenta: [q1, q2]
    top_level_sectors: [b111110101,b111101101,b011111001,b010111101,b011011101]
    propagators:
      - ["q1",                0   ]
      - ["q2",                m1^2]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      0   ]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          m2^2]

  - name: "B14ptilde"
    loop_momenta: [q1, q2]
    top_level_sectors: [b011111001,b010111101,b011011101,b111101101,b111110101]
    propagators:
      - ["q1",                0   ]
      - ["q2",                m1^2]
      - ["q1 - q2",           0   ]
      - ["-p2 + q1",          0   ]
      - ["-p2 + q2",          0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      0   ]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          m2^2]

  - name: "B16tilde"
    loop_momenta: [q1, q2]
    top_level_sectors: [b011001111,b111000111,b111001110]
    propagators:
      - ["q1",                0   ]
      - ["q2",                m1^2]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      m2^2]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          0   ]

  - name: "B16ptilde"
    loop_momenta: [q1, q2]
    top_level_sectors: [b011001111,b111000111,b111001110]
    propagators:
      - ["q1",                0   ]
      - ["q2",                m1^2]
      - ["q1 - q2",           0   ]
      - ["p2 - q1",           0   ]
      - ["p2 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      m2^2]
      - ["-p3 + q1",          0   ]
      - ["-p3 + q2",          0   ]

  - name: "B18"
    loop_momenta: [q1, q2]
    top_level_sectors: [b111001101,b111001010]
    propagators:
      - ["q1",                0   ]
      - ["q2",                0   ]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]
      - ["p1 + p2 - q1",      0   ]
      - ["p1 + p2 - q2",      0   ]
      - ["-p3 + q1",          m1^2]
      - ["-p3 + q2",          m1^2]

  - name: "SE11"
    loop_momenta: [q1]
    top_level_sectors: [b11]
    propagators:
      - ["q1",                0   ]
      - ["p1 - q1",           0   ]

  - name: "SE12"
    loop_momenta: [q1]
    top_level_sectors: [b11]
    propagators:
      - ["q1",                m1^2]
      - ["p1 - q1",           0   ]

  - name: "SE13"
    loop_momenta: [q1]
    top_level_sectors: [b11]
    propagators:
      - ["q1",                m1^2]
      - ["p1 - q1",           m2^2]

  - name: "SE21"
    loop_momenta: [q1, q2]
    top_level_sectors: [b11111]
    propagators:
      - ["q1",                0   ]
      - ["q2",                0   ]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]

  - name: "SE22"
    loop_momenta: [q1, q2]
    top_level_sectors: [b11111]
    propagators:
      - ["q1",                m1^2]
      - ["q2",                m1^2]
      - ["q1 - q2",           0   ]
      - ["p1 - q1",           0   ]
      - ["p1 - q2",           0   ]

  - name: "SE23"
    loop_momenta: [q1, q2]
    top_level_sectors: [b11111]
    propagators:
      - ["q1",                0   ]
      - ["q2",                m1^2]
      - ["q1 - q2",           m1^2]
      - ["p1 - q1",           m1^2]
      - ["p1 - q2",           0   ]




